Uncertainty-Aware Learning for Improvements in Image Quality of the Canada-France-Hawaii Telescope

We leverage state-of-the-art machine learning methods and a decade's worth of archival data from CFHT to predict observatory image quality (IQ) from environmental conditions and observatory operating parameters. Specifically, we develop accurate and interpretable models of the complex dependence between data features and observed IQ for CFHT's wide-field camera, MegaCam. Our contributions are several-fold. First, we collect, collate and reprocess several disparate data sets gathered by CFHT scientists. Second, we predict probability distribution functions (PDFs) of IQ and achieve a mean absolute error of $\sim0.07''$ for the predicted medians. Third, we explore the data-driven actuation of the 12 dome "vents" installed in 2013-14 to accelerate the flushing of hot air from the dome. We leverage epistemic and aleatoric uncertainties in conjunction with probabilistic generative modeling to identify candidate vent adjustments that are in-distribution (ID); for the optimal configuration for each ID sample, we predict the reduction in required observing time to achieve a fixed SNR. On average, the reduction is $\sim12\%$. Finally, we rank input features by their Shapley values to identify the most predictive variables for each observation. Our long-term goal is to construct reliable and real-time models that can forecast optimal observatory operating parameters to optimize IQ. We can then feed such forecasts into scheduling protocols and predictive maintenance routines. We anticipate that such approaches will become standard in automating observatory operations and maintenance by the time CFHT's successor, the Maunakea Spectroscopic Explorer, is installed in the next decade.

==> withmkam/rvae.py <==


# -*- coding: utf-8 -*-
"""Modified reduced TabNet model."""
import numpy as np
import tensorflow as tf
import tensorflow_addons as tfa
from tensorflow.keras import backend as K
from pprint import pprint
from tqdm import trange, tqdm
#### ENTMAX ##
# taken from https://gist.github.com/justheuristic/60167e77a95221586be315ae527c3cbd
from entmax import entmax15
#from ..activation.entmax import entmax15

import tensorflow_probability as tfp
import tensorflow_datasets as tfds
from sklearn.model_selection import train_test_split

# Model the distribution of y given x with a Mixture Density Network.
tfd = tfp.distributions
tfpl = tfp.layers
tfk = tf.keras
tfkl = tf.keras.layers

from tensorflow.keras.utils import plot_model

from tensorflow.keras.constraints import max_norm

import properscoring as ps

from scipy import optimize

## plotting without calibration

import os

from sklearn.metrics import mean_squared_error as mse
from sklearn.preprocessing import normalize

from tensorflow.keras.experimental import CosineDecayRestarts as CDR
from tensorflow_addons.optimizers import AdamW
#https://github.com/tensorflow/tensorflow/blob/v2.1.0/tensorflow/python/keras/optimizer_v2/learning_rate_schedule.py#L33-L60


from dataloader import *
from metrics import *
from nnloader import *

tf.config.optimizer.set_jit(True) # Enable XLA.


import matplotlib
#matplotlib.use('Qt5Agg')
matplotlib.rcParams.update({
    "savefig.facecolor": "w",
    "figure.facecolor" : 'w',
    "figure.figsize" : (10,8),
    "text.color": "k",
    "legend.fontsize" : 15,
    "font.size" : 20,
    "axes.edgecolor": "k",
    "axes.labelcolor": "k",
    "axes.linewidth": 3,
    "xtick.color": "k",
    "ytick.color": "k",
    "xtick.labelsize" : 15,
    "ytick.labelsize" : 15,
    "ytick.major.size" : 12,
    "xtick.major.size" : 12,
    "ytick.major.width" : 2,
    "xtick.major.width" : 2,
    "font.family": "Times",
    "mathtext.fontset" : "cm"
})
import matplotlib.pyplot as plt


def mish(x):
    return x*K.tanh(K.softplus(x))

###########################################
### 10/30/2020 ##############################
## VAE#####################################
# https://www.tensorflow.org/probability/examples/Probabilistic_Layers_VAE
# https://www.tensorflow.org/probability/examples/TensorFlow_Distributions_Tutorial
# http://louistiao.me/listings/keras/.ipynb_checkpoints/use-negative-log-likelihoods-of-tensorflow-distributions-as-keras-losses-checkpoint.ipynb.html
# great description of VAEs: https://towardsdatascience.com/understanding-variational-autoencoders-vaes-f70510919f73
# continuous bernoulli: https://github.com/tensorflow/probability/pull/701/files
# https://towardsdatascience.com/6-different-ways-of-implementing-vae-with-tensorflow-2-and-tensorflow-probability-9fe34a8ab981
# https://towardsdatascience.com/6-different-ways-of-implementing-vae-with-tensorflow-2-and-tensorflow-probability-9fe34a8ab981
# https://stats.stackexchange.com/questions/12232/calculating-the-parameters-of-a-beta-distribution-using-the-mean-and-variance


input_shape = (x_train.shape[1])#]datasets_info.features['image'].shape
encoded_size = 64
base_depth = 32

K.clear_session()

def _preprocess(sample):
  sample = tf.cast(sample, tf.float32) # Scale to unit interval.
  #sample = sample < tf.random.uniform(tf.shape(sample))   # Randomly binarize.
  return sample, sample

train_dataset = tf.data.Dataset.from_tensor_slices(x_train)
eval_dataset = tf.data.Dataset.from_tensor_slices(x_test)
train_dataset = train_dataset.shuffle(max(10000,x_train.shape[0])).map(_preprocess).batch(batch_size).prefetch(tf.data.experimental.AUTOTUNE)
eval_dataset = eval_dataset.map(_preprocess).batch(batch_size).prefetch(tf.data.experimental.AUTOTUNE)

#prior = tfd.Independent(tfd.Normal(loc=tf.zeros(encoded_size), scale=1), reinterpreted_batch_ndims=1)
prior = tfd.MultivariateNormalDiag(loc=tf.zeros(encoded_size))
#op = tfd.Independent(tfd.Normal(loc=tf.zeros(x_train.shape[1]), scale=1), reinterpreted_batch_ndims=1)
num_comp = 10
encoder = tfk.Sequential([
    tfkl.InputLayer(input_shape=input_shape),
    #tfkl.BatchNormalization(axis=-1, momentum=.98, virtual_batch_size=None, name=f'bn_input'),
    #tfkl.Lambda(lambda x: tf.cast(x, tf.float32) - 0.5),
    tfkl.Dense(512, activation=tf.nn.tanh),
    tfkl.Dense(256, activation=tf.nn.tanh),
    tfkl.Dense(128, activation=tf.nn.tanh),
    #tfkl.Dense(64, activation=tf.nn.tanh),
    #tfkl.Dense(32, activation=tf.nn.tanh),
    tfkl.Dense(tfpl.MultivariateNormalTriL.params_size(encoded_size),
               activation=None),
    tfpl.MultivariateNormalTriL(
        encoded_size,
        activity_regularizer=tfpl.KLDivergenceRegularizer(prior, weight=1.1, use_exact_kl=False, test_points_fn=lambda q: q.sample(10), test_points_reduce_axis=0))
])

decoder = tfk.Sequential([
    tfkl.InputLayer(input_shape=[encoded_size]),
    #tfkl.Reshape([1, encoded_size])]),
    #tfkl.Dense(32, activation=tf.nn.tanh),
    #tfkl.Dense(64, activation=tf.nn.tanh),
    tfkl.Dense(128, activation=tf.nn.tanh),
    tfkl.Dense(256, activation=tf.nn.tanh),
    tfkl.Dense(512, activation=tf.nn.tanh),
    #tfkl.Dense(x_train.shape[1], activation=None, use_bias=True),
    #tfpl.IndependentBernoulli(input_shape, tfd.Bernoulli.logits),
    #tfpl.IndependentBernoulli(input_shape, tfd.ContinuousBernoulli.logits),
    #tfpl.IndependentNormal(input_shape)#, tfd.Normal.scale),
    #tfpl.DistributionLambda(lambda t: tfd.Independent(tfd.ContinuousBernoulli(logits=t)), convert_to_tensor_fn=tfd.Distribution.mean)
    #tfpl.DistributionLambda(lambda t: tfd.Independent(tfd.Beta(concentration1=t[...,:x_train.shape[1]], concentration0=t[...,x_train.shape[1]:])), convert_to_tensor_fn=tfd.Distribution.mean)
    #tfkl.Dense(IndependentBeta.params_size(x_train.shape[1]), activation='exponential'),
    #IndependentBeta(x_train.shape[1])
    tfkl.Dense(MixtureBeta.params_size(num_comp, x_train.shape[1]), activation='exponential', use_bias=False, name='regressor'),
    MixtureBeta(num_comp,  x_train.shape[1])
])

vae = tfk.Model(inputs=encoder.input,
                outputs=decoder(encoder.output))

negloglik = lambda x, rv_x: -rv_x.log_prob(x)

#x = next(iter(eval_dataset))[0]
#rv_x = vae(x)

def rvae_beta_loss(x, rv_x):
    beta = tf.cast(0.005, tf.float32)
    one_plus_beta = tf.cast(1+beta, tf.float32)
    comp_weights = tf.cast(rv_x.submodules[1].probs_parameter(), tf.float32)
    # shape of comp_weights: batch_size x num_components
    q=tf.cast(rv_x.submodules[2].concentration0, tf.float32)
    p=tf.cast(rv_x.submodules[2].concentration1, tf.float32)
    #shape of p and q: batch_size x number of mixture components x D
    B = tf.exp(tf.math.lgamma(p) + tf.math.lgamma(q) - tf.math.lgamma(p+q))
    x_expanded = tf.expand_dims(x, axis=1)
    prob_x_given_z = tf.pow(x_expanded, p-1) * tf.pow(1-x_expanded, q-1)/(B+1e-14)
    comp_weights_expanded = tf.expand_dims(comp_weights,-1)
    prob_x_given_z = tf.reduce_sum(prob_x_given_z*comp_weights_expanded, axis=1)
    first_term = tf.multiply((beta+1)/(beta+1e-14), tf.reduce_prod(tf.pow(prob_x_given_z, beta),-1)-1)
    #
    #D = tf.shape(B)[-1]
    den = tf.pow(B, one_plus_beta) + K.epsilon()
    num1 = tf.math.lgamma((p-1)*one_plus_beta + 1)
    num2 = tf.math.lgamma((q-1)*one_plus_beta + 1)
    num3 = tf.math.lgamma((p-1)*one_plus_beta + 1 + (q-1)*one_plus_beta + 1)
    num = tf.exp(num1 + num2 - num3)
    num = tf.clip_by_value(t=num, clip_value_min=1e-14, clip_value_max=1.)
    den = tf.clip_by_value(t=den, clip_value_min=1e-14, clip_value_max=1.)
    second_term = num/den
    #second_term = tf.exp(tf.math.log(num)-tf.math.log(den+K.epsilon()))
    second_term = tf.reduce_sum(second_term*comp_weights_expanded, axis=1)
    second_term = tf.reduce_prod(second_term, axis=-1)
    return -first_term+second_term



'''
##### LR Finder ##################################################
from lr_finder import LRFinder as lrf2
max_steps = int(x_train.shape[0]/batch_size * 10) - 1
lrf = lrf2(start_lr=1e-6, end_lr=1e-3, max_steps=max_steps)#start_lr=1e-5, end_lr=10, max_steps=100)
K.clear_session()
model = vae
model.compile(optimizer=tf.optimizers.Adam(), loss=rvae_beta_loss, metrics=['mae','mse'])#, run_eagerly=False)
history = model.fit(train_dataset, epochs=10, verbose=2, callbacks=[lrf])
#model.summary()
#plot_model(model, show_shapes=True)

##############################################################

START_LR = 1e-3#5e-4#4e-3# the initial learning rate
END_LR = 1e-6#2e-6
batch_size = 128
epochs_per_cycle = 50
num_cycles = 1
t_mul = 1
num_epochs = epochs_per_cycle*num_cycles
opt_params = dict(start_lr=START_LR, end_lr=END_LR, epochs_per_cycle=epochs_per_cycle, t_mul=t_mul, opt_lr=opt_lr)
optimizer, lr_metric, callbacks = get_optimizer(**opt_params)
vae.compile(optimizer=optimizer, loss=rvae_beta_loss, metrics=['mae', lr_metric])#, run_eagerly=False)
history = vae.fit(train_dataset, validation_data=eval_dataset, epochs=num_epochs, verbose=2, callbacks=callbacks)
'''

vae.compile(optimizer=tf.optimizers.Adam(learning_rate=1e-3),
            loss=rvae_beta_loss)#negloglik)
_ = vae.fit(train_dataset,
            epochs=25,
            validation_data=eval_dataset,
            verbose=2)

vae.compile(optimizer=tf.optimizers.Adam(learning_rate=1e-4),
            loss=rvae_beta_loss)#negloglik)
_ = vae.fit(train_dataset,
            epochs=25,
            validation_data=eval_dataset,
            verbose=2)

'''
vae.compile(optimizer=tf.optimizers.Adam(learning_rate=1e-5),
            loss=rvae_beta_loss)#negloglik)
_ = vae.fit(train_dataset,
            epochs=25,
            validation_data=eval_dataset,
            verbose=2)
'''

### permutate vents ###
#############################################################################
num_vents = len(vent_headers)
num_perms = 2**num_vents
perms = np.arange(num_perms)
vent_configs = list()
for i in perms:
    vent_configs.append([float(x) for x in list('{0:012b}'.format(i))])

vent_configs = np.asarray(vent_configs)
# change all 1s to 0.9s and 0s to 0.1s.
vent_configs[vent_configs==1.] = 0.9
vent_configs[vent_configs==0.] = 0.1
vent_configs = np.round(vent_configs.astype('float32'), 1)

sub_size = num_perms

# run analysis for only those x_test samples for which all vents are open (i.e. 0.9)
x_test = np.asarray(x_test, dtype=np.float32)
test_idx_all_open = np.array(np.product(np.clip(x_test[:,vent_idx], 0.1, 0.9)==0.9, axis=1), dtype=bool)
x_test_ventsallopen = x_test[test_idx_all_open]
y_test_ventsallopen = y_test[test_idx_all_open]

## only those test samples which are within +/- 1 sigma of their true values
uncal_train_filename = 'prediq_test_perms_%s.csv'%timestr
predicted_iq_test_df = get_predictions(model_ckpt=None, model_params=model_params, opt_params=opt_params, x=x_test_ventsallopen, y=y_test_ventsallopen, num_components=num_components, list_fittedtransformers=list_fittedtransformers, savefilename=uncal_train_filename, model=model, model_loss=model_loss)

dftemp = predicted_iq_test_df.copy()
a=dftemp['pred_lower']<=dftemp['true']
b=dftemp['pred_upper']>=dftemp['true']
robust_idx = np.where(a.values * b.values)[0]
x_test_ventsallopen = x_test_ventsallopen[robust_idx]
y_test_ventsallopen = y_test_ventsallopen[robust_idx]


def generator(ds):
    for i in ds:
        cnt = 0
        while cnt<sub_size:
            j = i
            #the below if statement ensures that the first output for every given test sample is that test sample itself
            j[vent_idx] = vent_configs[cnt]
            yield j
            cnt += 1

permutated_dataset = tf.data.Dataset.from_generator(generator, args=[x_test_ventsallopen], output_types=tf.float32, output_shapes=(numfeatures),)
permutated_dataset = permutated_dataset.batch(sub_size).prefetch(tf.data.experimental.AUTOTUNE)

ll_train = rvae_beta_loss(tf.cast(x_train, tf.float32), vae(tf.cast(x_train, tf.float32))).numpy()
ll_test = rvae_beta_loss(tf.cast(x_test, tf.float32), vae(tf.cast(x_test, tf.float32))).numpy()
ll_test_ventsallopen = rvae_beta_loss(tf.cast(x_test_ventsallopen, tf.float32), vae(tf.cast(x_test_ventsallopen, tf.float32))).numpy()

ll_ood = list()

_ = gc.collect()
for batch, x in enumerate(permutated_dataset):
    print('%d of %d'%(batch+1, x_test_ventsallopen.shape[0]))
    ll_ood_iter = rvae_beta_loss(x, vae(x)).numpy()
    ll_ood.append(ll_ood_iter)

ll_ood = np.asarray(ll_ood)
ll_ood_df = pd.DataFrame(ll_ood)

from matplotlib.lines import Line2D

upper_limit = np.quantile(ll_train, 0.95)
plt.close('all')
fig, ax = plt.subplots(1,1,figsize=(8,5))
_=ax.hist(ll_train, bins=20, alpha=0.5, color='purple', label='Training Set', density=True, histtype='step', lw=2, fill=True)
_=ax.hist(ll_test_ventsallopen, bins=20, alpha=0.5, color='green', label='Test Set \n All Open Vents', density=True, histtype='step', lw=2, fill=True)
_=ax.hist(ll_ood.ravel(), bins=20, alpha=0.5, color='blue', label='Test Set Permutations \n All Open Vents', density=True, histtype='step', lw=2, fill=False)
_=ax.vlines(upper_limit, ax.get_ylim()[0], ax.get_ylim()[1], color='k', ls='--')
#_=ax.set_xlabel(r'$\beta$ divergence with $\beta$ likelihood')
_=ax.set_xlabel('Reconstruction Loss')
_=ax.set_ylabel('PDF density')
handles, labels = ax.get_legend_handles_labels()
new_handles = [Line2D([], [], c=h.get_edgecolor()) for h in handles]
plt.legend(handles = new_handles, labels=labels, loc='upper right')
plt.tight_layout()
plt.savefig('hist.pdf', pad_inches=0.01, dpi=600, bbox_inches='tight')


# remove those test samples which are OOD according to the chosen upper_limit. this is the last column in the dataframe, corresponding to the all open vent configuration.
xtest_idconfigs_df = ll_ood_df <= upper_limit
idxtokeep = np.where(xtest_idconfigs_df.iloc[:,-1].values.astype('float32')==1)[0]
x_test_ventsallopen = x_test_ventsallopen[idxtokeep]
y_test_ventsallopen = y_test_ventsallopen[idxtokeep]
ll_ood_df = ll_ood_df.loc[idxtokeep].copy().reset_index(drop=True)
xtest_idconfigs_df = xtest_idconfigs_df.loc[idxtokeep].copy().reset_index(drop=True)

# remove those test samples for which no ID permutations exist. in the below line, the '!=1' is to assert that there must be an additional permutation in addition to the base xtest vent configuration.
idx_viable_perms = np.where(xtest_idconfigs_df.sum(1).values!=1)[0]
x_test_ventsallopen = x_test_ventsallopen[idx_viable_perms]
y_test_ventsallopen = y_test_ventsallopen[idx_viable_perms]
ll_ood_df = ll_ood_df.loc[idx_viable_perms].copy().reset_index(drop=True)
ll_ood_df.to_csv('rvae_betaloss_testood.csv')
xtest_idconfigs_df = xtest_idconfigs_df.loc[idx_viable_perms].copy().reset_index(drop=True)


def permutate_vents(x, y, x_idconfig, vent_idx, vent_configs, model_params, opt_params, num_components, list_fittedtransformers, model=None, model_ckpt=None):
    '''
    x: 1xn, input test nominal vector.
    y: 1x1, output test nominal IQ value
    x_idconfig: 1x4096 boolean, for each input vector, indicator of which vent configurations are acceptable (True) and which are not (False).
    vent_idx: 1x12: indices of the 12 vents in 'x'
    vent_configs: 4096x12: all possible vent configurations. first row is all 0s, last is all 1s.
    model_params: set as None
    opt_params: set as None
    num_components: 10, #beta distributions in the feedforwrd MDN.
    list_fittedtransformers: we convert the raw MPIQs (in range 0.3 to 2.3) to range(0,1) using minmax distribution. this allows us to convert it back.
    model: the MDN model.
    model_ckpt: set as None.
    '''
    vent_config_orig = x[vent_idx]
    num_acceptable_perms = x_idconfig.sum()
    idx_acceptable_perms = np.where(x_idconfig==True)[0]
    x_vent = np.tile(x, [num_acceptable_perms,1])
    y_vent = np.tile(y, [num_acceptable_perms,])
    vent_configs_acceptable_perms = vent_configs[idx_acceptable_perms]
    x_vent[:, vent_idx] = vent_configs_acceptable_perms
    # move the original configuration to the 0th position (i.e., the very first row)
    idx_of_orig = np.where((vent_configs_acceptable_perms==vent_config_orig).sum(1)==len(vent_config_orig))[0].item()
    x_vent[[0, idx_of_orig]] = x_vent[[idx_of_orig, 0]]
    # don't need to do this for y_vent.
    #y_vent[[0, idx_of_orig]] = y_vent[[idx_of_orig, 0]]
    vent_configs_acceptable_perms[[0, idx_of_orig]] = vent_configs_acceptable_perms[[idx_of_orig, 0]]
    xtest_perm_prediq = get_predictions(model_ckpt=model_ckpt, model_params=model_params, opt_params=opt_params, x=x_vent, y=y_vent, num_components=num_components, list_fittedtransformers=list_fittedtransformers, savefilename=None, verbose=0, model=model)
    vent_configs_acceptable_perms_df = pd.DataFrame(vent_configs_acceptable_perms, columns=vent_headers)
    return xtest_perm_prediq, vent_configs_acceptable_perms_df


def rank_optimal_k_ventconfig(prediq_perm_df, ventconfigs_perm_df, k=1):
    # optimal values are in the last row, second to optimal in second-to-last row, and so on.
    # k=1 corresponds to the nominal configuration itself.
    # k=-1 corresponds to all configurations, including the nominal configuration
    if k!=-1:
        k = max(2, k)
    upper_iq = prediq_perm_df.pred_mean + np.sqrt((prediq_perm_df.pred_upper - prediq_perm_df.pred_mean)**2 + prediq_perm_df.pred_epis_std**2)
    # sorts in ascending order.
    idx_of_minuppers = np.argsort(upper_iq).values
    if k!=-1:
        idx_of_minuppers = idx_of_minuppers[:k]
    # pick only those idxs where upper predicted optimal iq <= true iq
    idx_of_minuppers = idx_of_minuppers[:np.where(idx_of_minuppers==0)[0].item()+1]
    idx_of_minuppers = list(reversed(list(idx_of_minuppers)))
    to_return_configs = ventconfigs_perm_df.loc[idx_of_minuppers].copy()
    to_return_iqs = prediq_perm_df.loc[idx_of_minuppers].copy()
    return to_return_iqs, to_return_configs


from scipy.spatial import distance
def calculate_hammingdistance_betweenvents(configs_df):
    #the assumption is that the 0th row is the base/nominal config.
    distances = list()
    for i in range(configs_df.shape[0]):
        distances.append(distance.hamming(configs_df.iloc[0].copy().values, configs_df.iloc[i].copy().values))
    distances = np.array(distances).astype('float32')
    return distances


ventperm_iq_list = []
ventperm_config_list = []
ventperm_hd_list = []

for i in trange(len(y_test_ventsallopen)):
    #print(i+1)
    a,b = permutate_vents(x=x_test_ventsallopen[i], y=y_test_ventsallopen[i], x_idconfig=xtest_idconfigs_df.iloc[i].values, vent_idx=vent_idx, vent_configs=vent_configs, model_params=model_params, opt_params=opt_params, num_components=num_components, list_fittedtransformers=list_fittedtransformers, model=model, model_ckpt=None)
    ranked_iqs, ranked_configs = rank_optimal_k_ventconfig(prediq_perm_df=a, ventconfigs_perm_df=b, k=-1)
    ranked_hds = calculate_hammingdistance_betweenvents(configs_df=ranked_configs)
    ventperm_iq_list.append(ranked_iqs)
    ventperm_config_list.append(ranked_configs)
    ventperm_hd_list.append(ranked_hds)

## plot the violin plot plot###
from matplotlib.path import Path
from matplotlib.patches import PathPatch
from mpl_toolkits.axes_grid1.axes_divider import make_axes_locatable
import matplotlib.colors as colors

'''
from statsmodels.distributions.empirical_distribution import ECDF, monotone_fn_inverter
from scipy.interpolate import interp1d

trueiq = list()
for i in trange(len(ventperm_iq_list)):
    trueiq.append(ventperm_iq_list[i].pred_mean[0])

trueiq = np.asarray(trueiq)
trueiq_ecdf = ECDF(trueiq)
slope_changes = sorted(set(trueiq))
sample_edf_values_at_slope_changes = [trueiq_ecdf(item) for item in slope_changes]
inverted_edf = interp1d(sample_edf_values_at_slope_changes, slope_changes)

numElems = 30
idx = np.linspace(max(0,sample_edf_values_at_slope_changes[0]), min(1,sample_edf_values_at_slope_changes[-1]), numElems)
inv_ecdf = inverted_edf(idx)
'''

trueiq = list()
for i in trange(len(ventperm_iq_list)):
    trueiq.append(ventperm_iq_list[i].pred_mean[0])

n = len(trueiq)-1
sort = sorted(trueiq)
numElems = 50
uvalues = np.linspace(0,1,numElems)
idx = list()
for uvalue in uvalues:
    #sort[int(n * uvalue)]
    idx.append(np.where(trueiq==sort[int(n * uvalue)])[0].item())

#idx = np.round(np.linspace(0, len(y_test_ventsallopen) - 1, numElems)).astype(int)
trueiq = list()
ymin = list()
ymax = list()

for i in idx:
    trueiq.append(ventperm_iq_list[i].pred_mean[0])
    ymin.append(ventperm_iq_list[i].pred_mean.values.min())
    ymax.append(ventperm_iq_list[i].pred_mean.values.max())

trueiq = np.asarray(trueiq)
ymin = np.asarray(ymin)
ymax = np.asarray(ymax)

#find points where there are no viable optimal vent configurations available, and remove them. helps with plotting.
no_optimal_perm_idx = np.where(ymin==ymax)[0]
idx = np.delete(idx, no_optimal_perm_idx)
trueiq = np.delete(trueiq, no_optimal_perm_idx)
ymin = np.delete(ymin, no_optimal_perm_idx)
ymax = np.delete(ymax, no_optimal_perm_idx)
'''
for i in no_optimal_perm_idx:
    _ = ventperm_iq_list.pop(i)
    _ = ventperm_config_list.pop(i)
    _ = ventperm_hd_list.pop(i)
'''

def gradientbars(bars, col):
    grad = np.atleast_2d(np.linspace(0,1,256)).T
    ax = bars[0].axes
    lim = ax.get_xlim()+ax.get_ylim()
    for i,bar in enumerate(bars):
        bar.set_zorder(1)
        bar.set_facecolor("none")
        x, y = bar.get_xy()
        w, h = bar.get_width(), bar.get_height()
        #w = 0.05
        grad = col[i].reshape(-1,1)
        bounds = np.linspace(0, 1, 20)
        im = ax.imshow(grad, extent=[x,x+w,y,y+h], aspect="auto", zorder=0, cmap='PRGn', norm=colors.BoundaryNorm(boundaries=bounds, ncolors=256))#, interpolation='bicubic', norm=colors.LogNorm(vmin=col[i].min()+1e-5, vmax=col[i].max()))
    ax.axis(lim)
    ax.set_xlabel('Nominal $\mu_{\mathrm{IQ}}$')
    ax.set_ylabel('$\Delta$ Permutation $\mu_{\mathrm{IQ}}$ - \n Nominal $\mu_{\mathrm{IQ}}$')
    '''
    ######## arrow showing better and worse ######
    ax.annotate("", xy=(-0.1, -0.1), xytext=(-0.1, 0.15), arrowprops=dict(arrowstyle='->', lw= 4, color='blue'), xycoords='axes fraction', rotation=90, va='center', textcoords='axes fraction')
    ax.annotate('Better', xy=(-0.1, -0.1), xycoords='axes fraction', xytext=(-25, 5), textcoords='offset points', rotation=90, color='blue', fontsize=15)
    ax.annotate("Better Seeing", xy=(0.05, -0.22), xytext=(0.25, -0.22), arrowprops=dict(arrowstyle='->', lw= 4, color='blue'), xycoords='axes fraction', va='center', textcoords='axes fraction', color='blue', fontsize=15)
    ax.annotate("Worse Seeing", xy=(0.95, -0.22), xytext=(0.6, -0.22), arrowprops=dict(arrowstyle='->', lw= 4, color='blue'), xycoords='axes fraction', va='center', textcoords='axes fraction', color='blue', fontsize=15)
    '''
    ######## colorbar ##############################
    ax_divider = make_axes_locatable(ax)
    cax = ax_divider.append_axes("right", size="5%", pad="2%")
    cb = plt.colorbar(im, cax=cax, orientation='vertical')
    ##norm = matplotlib.colors.Normalize(vmin=ax.get_ylim()[0], vmax=ax.get_ylim()[1])
    #norm = matplotlib.colors.Normalize(vmin=0, vmax=1)
    #cb = matplotlib.colorbar.ColorbarBase(cax, norm=norm, orientation='vertical', values = grad.reshape(-1,))#, cmap=matplotlib.cm.tab20c)
    #'''
    cb.set_label('Hamming distance \n from $\mathrm{All Open}$')
    #https://stackoverflow.com/questions/35728665/matplotlib-colorbar-tick-label-formatting
    yticklabels = ['%.2f'%float(x.get_text()) for x in cb.ax.get_yticklabels()]
    cb.ax.set_yticklabels(yticklabels, fontsize=12)#, weight='bold')
    cb.ax.set_xlabel('$\mathrm{All Open}$')
    cb.ax.set_title('$\mathrm{All Close}$', size=20)
    # horizontal black line
    ax.plot(np.linspace(ax.get_xlim()[0], ax.get_xlim()[1], 100), np.zeros_like(np.linspace(ax.get_xlim()[0], ax.get_xlim()[1], 100)), 'k--')


# https://stackoverflow.com/questions/38830250/how-to-fill-matplotlib-bars-with-a-gradient
# for the colorbar -- https://stackoverflow.com/questions/57323884/matplotlib-seaborn-violin-plot-with-colormap
plt.close('all')
fig, ax = plt.subplots(1,1, figsize=(16,5), constrained_layout=False)
bars = ax.bar(x=trueiq, height=ymax-ymin, bottom=ymin-trueiq, width=0.02)
hdcolors = [ventperm_hd_list[i] for i in idx]
gradientbars(bars, hdcolors)
plt.tight_layout()
plt.savefig('barplot.pdf', bbox_inches='tight', pad_inches=0.01, dpi=600)


## histogram of hamming distances of permutated vents ####
hds_listoflists = [ventperm_hd_list[i][1:] for i in range(len(ventperm_hd_list))]
hds = [j for i in hds_listoflists for j in i]
hds = pd.Series(hds)#np.asarray(hds)

plt.close('all')
#ig, ax = plt.subplots(1,1,figsize=(8,5))
vc = hds.value_counts().sort_index()
vc /= float(vc.sum())
ax = vc.plot(kind='bar', figsize=(8,5), alpha=0.5, color='red')
fig = ax.get_figure()
new_xlabels = ['%.2f'%float(x.get_text()) for x in ax.get_xticklabels()]
_ = ax.set_xticklabels(new_xlabels)
fig.autofmt_xdate()
_ = ax.set_xlabel(r'Hamming Distance from $\mathrm{ALL OPEN}$')
_ = ax.set_ylabel('% of Valid Vent \n Permutations')
_ = ax.grid(True)


'''
######## arrow showing better and worse ######
_ = ax.annotate("", xy=(-0.17, -0.), xytext=(-0.17, 0.22), arrowprops=dict(arrowstyle='->', lw= 4, color='blue'), xycoords='axes fraction', rotation=90, va='center', textcoords='axes fraction')
_ = ax.annotate('Better', xy=(-0.17, -0.0), xycoords='axes fraction', xytext=(-25, 5), textcoords='offset points', rotation=90, color='blue', fontsize=15)
_ = ax.annotate("Better", xy=(0.0, -0.18), xytext=(0.15, -0.18), arrowprops=dict(arrowstyle='->', lw= 4, color='blue'), xycoords='axes fraction', va='center', textcoords='axes fraction', color='blue', fontsize=15)
_ = ax.annotate("Worse", xy=(1, -0.18), xytext=(0.75, -0.18), arrowprops=dict(arrowstyle='->', lw= 4, color='blue'), xycoords='axes fraction', va='center', textcoords='axes fraction', color='blue', fontsize=15)
###############################################
'''

plt.tight_layout()
new_ylabels = ['%.0f'%(float(x.get_text())*100) for x in ax.get_yticklabels()]
_ = ax.set_yticklabels(new_ylabels)
plt.tight_layout()
plt.savefig('hist_hds.pdf', pad_inches=0.01, dpi=600, bbox_inches='tight')


## nominal IQ vs best hamming distance ####
hds = [ventperm_hd_list[i][-1] for i in range(len(ventperm_hd_list))]
trueiqs = [ventperm_iq_list[i].true[0] for i in range(len(ventperm_iq_list))]

plt.close('all')
fig, ax = plt.subplots(1,1,figsize=(8,5))
_ = ax.scatter(trueiqs, hds, s=100, color='red', alpha=0.5)
_ = ax.grid(True)
_ = ax.set_xlabel('Nominal IQ')
_ = ax.set_ylabel('HD of optimal config. \n from $\mathrm{ALL OPEN}$')
plt.tight_layout()
plt.savefig('hds_vs_iqs.pdf', pad_inches=0.01, dpi=600, bbox_inches='tight')


#### nominal IQ vs best IQ ################

bestiqs = [ventperm_iq_list[i].iloc[-1] for i in range(len(ventperm_iq_list))]
bestiqs = pd.concat(bestiqs, axis=1).T

errorbars_al = np.asarray([bestiqs['pred_mean']-bestiqs['pred_lower'], bestiqs['pred_upper']-bestiqs['pred_mean']]).reshape(2,-1)
bestiqs['pred_lower_total'] = np.sqrt((bestiqs['pred_mean'] - bestiqs['pred_lower'])**2 + bestiqs['pred_epis_std']**2)
bestiqs['pred_upper_total'] = np.sqrt((bestiqs['pred_upper'] - bestiqs['pred_mean'])**2 + bestiqs['pred_epis_std']**2)
errorbars_total = np.asarray([bestiqs['pred_lower_total'], bestiqs['pred_upper_total']]).reshape(2,-1)

plt.close('all')
fig, ax = plt.subplots(1,1, figsize=(8,5))
_ = ax.errorbar(bestiqs['true'], bestiqs['pred_mean']-bestiqs['true'], yerr=errorbars_total, fmt='.', color='red', ecolor='orange', elinewidth=2, capsize=2, label='Epistemic Error', markersize=3)
_ = ax.errorbar(bestiqs['true'], bestiqs['pred_mean']-bestiqs['true'], yerr=errorbars_al, fmt='none', color='red', ecolor='lightblue', elinewidth=2, capsize=2, label='Aleatoric Error', markersize=3)
_ = ax.set_xlabel('Nominal IQ')
_ = ax.set_ylabel('Optimal $\mu_{\mathrm{IQ}}$ \n - Nominal IQ')
_ = ax.plot(np.linspace(ax.get_xlim()[0], ax.get_xlim()[1], 100), np.zeros_like(np.linspace(ax.get_xlim()[0], ax.get_xlim()[1], 100)), 'k--')
#_ = ax.plot(bestiqs['true'], np.zeros_like(bestiqs['true']), color='black', ls='--')
handles, labels = ax.get_legend_handles_labels()
colors = ['orange', 'lightblue']
new_handles = [Line2D([], [], c=colors[i]) for i,h in enumerate(handles)]
_ = ax.legend(handles = new_handles, labels=labels, loc='lower left')
_ = ax.grid(True)
'''
######## arrow showing better and worse ######
_ = ax.annotate("", xy=(-0.17, -0.), xytext=(-0.17, 0.22), arrowprops=dict(arrowstyle='->', lw= 4, color='blue'), xycoords='axes fraction', rotation=90, va='center', textcoords='axes fraction')
_ = ax.annotate('Better', xy=(-0.17, -0.0), xycoords='axes fraction', xytext=(-25, 5), textcoords='offset points', rotation=90, color='blue', fontsize=15)
_ = ax.annotate("Better", xy=(0.0, -0.18), xytext=(0.15, -0.18), arrowprops=dict(arrowstyle='->', lw= 4, color='blue'), xycoords='axes fraction', va='center', textcoords='axes fraction', color='blue', fontsize=15)
_ = ax.annotate("Worse", xy=(1, -0.18), xytext=(0.75, -0.18), arrowprops=dict(arrowstyle='->', lw= 4, color='blue'), xycoords='axes fraction', va='center', textcoords='axes fraction', color='blue', fontsize=15)
'''

plt.tight_layout()
plt.savefig('optimal_vs_nominal_iqs.pdf', pad_inches=0.01, dpi=600, bbox_inches='tight')


### optimal-nominal vs reconstruction loss ###

plt.close('all')
fig, ax = plt.subplots(1,1, figsize=(8,5))
_ = ax.errorbar(ll_ood_df.values[:,-1], bestiqs['pred_mean']-bestiqs['true'], yerr=errorbars_total, fmt='.', color='red', ecolor='orange', elinewidth=2, capsize=2, label='Epistemic Error', markersize=3)
_ = ax.errorbar(ll_ood_df.values[:,-1], bestiqs['pred_mean']-bestiqs['true'], yerr=errorbars_al, fmt='none', color='red', ecolor='lightblue', elinewidth=2, capsize=2, label='Aleatoric Error', markersize=3)
_ = ax.set_xlabel('Reconstruction loss')
_ = ax.set_ylabel('Optimal $\mu_{\mathrm{IQ}}$ \n - Nominal IQ')
_ = ax.plot(np.linspace(ax.get_xlim()[0], ax.get_xlim()[1], 100), np.zeros_like(np.linspace(ax.get_xlim()[0], ax.get_xlim()[1], 100)), 'k--')
#_ = ax.plot(bestiqs['true'], np.zeros_like(bestiqs['true']), color='black', ls='--')
handles, labels = ax.get_legend_handles_labels()
colors = ['orange', 'lightblue']
new_handles = [Line2D([], [], c=colors[i]) for i,h in enumerate(handles)]
_ = ax.legend(handles = new_handles, labels=labels, loc='lower left')
_ = ax.grid(True)

plt.tight_layout()
plt.savefig('optimal_minus_nominal_iqs_vs_reconstructionloss.pdf', pad_inches=0.01, dpi=600, bbox_inches='tight')


### optimal-nominal vs wind speed ###

plt.close('all')
fig, ax = plt.subplots(1,1, figsize=(8,5))
_ = ax.errorbar(x_test_ventsallopen[:,-11], bestiqs['pred_mean']-bestiqs['true'], yerr=errorbars_total, fmt='.', color='red', ecolor='orange', elinewidth=2, capsize=2, label='Epistemic Error', markersize=3)
_ = ax.errorbar(x_test_ventsallopen[:,-11], bestiqs['pred_mean']-bestiqs['true'], yerr=errorbars_al, fmt='none', color='red', ecolor='lightblue', elinewidth=2, capsize=2, label='Aleatoric Error', markersize=3)
_ = ax.set_xlabel('Normalized Wind Speed')
_ = ax.set_ylabel('Optimal $\mu_{\mathrm{IQ}}$ \n - Nominal IQ')
_ = ax.plot(np.linspace(ax.get_xlim()[0], ax.get_xlim()[1], 100), np.zeros_like(np.linspace(ax.get_xlim()[0], ax.get_xlim()[1], 100)), 'k--')
#_ = ax.plot(bestiqs['true'], np.zeros_like(bestiqs['true']), color='black', ls='--')
handles, labels = ax.get_legend_handles_labels()
colors = ['orange', 'lightblue']
new_handles = [Line2D([], [], c=colors[i]) for i,h in enumerate(handles)]
_ = ax.legend(handles = new_handles, labels=labels, loc='lower left')
_ = ax.grid(True)

plt.tight_layout()
plt.savefig('optimal_minus_nominal_iqs_vs_normwindspeed.pdf', pad_inches=0.01, dpi=600, bbox_inches='tight')




#### same as above, but for all samples ###
predicted_iq_test_df_all = get_predictions(model_ckpt=None, model_params=model_params, opt_params=opt_params, x=x_test, y=y_test, num_components=num_components, list_fittedtransformers=list_fittedtransformers, savefilename=None, model=model, model_loss=model_loss)

errorbars_al = np.asarray([predicted_iq_test_df_all['pred_mean']-predicted_iq_test_df_all['pred_lower'], predicted_iq_test_df_all['pred_upper']-predicted_iq_test_df_all['pred_mean']]).reshape(2,-1)
predicted_iq_test_df_all['pred_lower_total'] = np.sqrt((predicted_iq_test_df_all['pred_mean'] - predicted_iq_test_df_all['pred_lower'])**2 + predicted_iq_test_df_all['pred_epis_std']**2)
predicted_iq_test_df_all['pred_upper_total'] = np.sqrt((predicted_iq_test_df_all['pred_upper'] - predicted_iq_test_df_all['pred_mean'])**2 + predicted_iq_test_df_all['pred_epis_std']**2)
errorbars_total = np.asarray([predicted_iq_test_df_all['pred_lower_total'], predicted_iq_test_df_all['pred_upper_total']]).reshape(2,-1)

plt.close('all')
fig, ax = plt.subplots(1,1, figsize=(8,5))
_ = ax.errorbar(predicted_iq_test_df_all['true'], predicted_iq_test_df_all['pred_mean']-predicted_iq_test_df_all['true'], yerr=errorbars_total, fmt='.', color='red', ecolor='orange', elinewidth=2, capsize=2, label='Epistemic Error', markersize=3)
_ = ax.errorbar(predicted_iq_test_df_all['true'], predicted_iq_test_df_all['pred_mean']-predicted_iq_test_df_all['true'], yerr=errorbars_al, fmt='none', color='red', ecolor='lightblue', elinewidth=2, capsize=2, label='Aleatoric Error', markersize=3)
_ = ax.set_xlabel('Nominal IQ')
_ = ax.set_ylabel('Optimal $\mu_{\mathrm{IQ}}$ \n - Nominal IQ')
_ = ax.plot(np.linspace(ax.get_xlim()[0], ax.get_xlim()[1], 100), np.zeros_like(np.linspace(ax.get_xlim()[0], ax.get_xlim()[1], 100)), 'k--')

handles, labels = ax.get_legend_handles_labels()
colors = ['orange', 'lightblue']
new_handles = [Line2D([], [], c=colors[i]) for i,h in enumerate(handles)]
_ = ax.legend(handles = new_handles, labels=labels, loc='lower left')
_ = ax.grid(True)

plt.tight_layout()
plt.savefig('optimal_vs_nominal_iqs_allsamples.pdf', pad_inches=0.01, dpi=600, bbox_inches='tight')


#### same as above, but for all open ###
predicted_iq_test_df_all = get_predictions(model_ckpt=None, model_params=model_params, opt_params=opt_params, x=x_test_ventsallopen, y=y_test_ventsallopen, num_components=num_components, list_fittedtransformers=list_fittedtransformers, savefilename=None, model=model, model_loss=model_loss)

errorbars_al = np.asarray([predicted_iq_test_df_all['pred_mean']-predicted_iq_test_df_all['pred_lower'], predicted_iq_test_df_all['pred_upper']-predicted_iq_test_df_all['pred_mean']]).reshape(2,-1)
predicted_iq_test_df_all['pred_lower_total'] = np.sqrt((predicted_iq_test_df_all['pred_mean'] - predicted_iq_test_df_all['pred_lower'])**2 + predicted_iq_test_df_all['pred_epis_std']**2)
predicted_iq_test_df_all['pred_upper_total'] = np.sqrt((predicted_iq_test_df_all['pred_upper'] - predicted_iq_test_df_all['pred_mean'])**2 + predicted_iq_test_df_all['pred_epis_std']**2)
errorbars_total = np.asarray([predicted_iq_test_df_all['pred_lower_total'], predicted_iq_test_df_all['pred_upper_total']]).reshape(2,-1)

plt.close('all')
fig, ax = plt.subplots(1,1, figsize=(8,5))
_ = ax.errorbar(predicted_iq_test_df_all['true'], predicted_iq_test_df_all['pred_mean']-predicted_iq_test_df_all['true'], yerr=errorbars_total, fmt='.', color='red', ecolor='orange', elinewidth=2, capsize=2, label='Epistemic Error', markersize=3)
_ = ax.errorbar(predicted_iq_test_df_all['true'], predicted_iq_test_df_all['pred_mean']-predicted_iq_test_df_all['true'], yerr=errorbars_al, fmt='none', color='red', ecolor='lightblue', elinewidth=2, capsize=2, label='Aleatoric Error', markersize=3)
_ = ax.set_xlabel('Nominal IQ')
_ = ax.set_ylabel('Optimal $\mu_{\mathrm{IQ}}$ \n - Nominal IQ')
_ = ax.plot(np.linspace(ax.get_xlim()[0], ax.get_xlim()[1], 100), np.zeros_like(np.linspace(ax.get_xlim()[0], ax.get_xlim()[1], 100)), 'k--')

handles, labels = ax.get_legend_handles_labels()
colors = ['orange', 'lightblue']
new_handles = [Line2D([], [], c=colors[i]) for i,h in enumerate(handles)]
_ = ax.legend(handles = new_handles, labels=labels, loc='lower left')
_ = ax.grid(True)

plt.tight_layout()
plt.savefig('optimal_vs_nominal_iqs_ventsallopen.pdf', pad_inches=0.01, dpi=600, bbox_inches='tight')

#########################################
## histogram of aleatoric uncertainties##
preds_train = get_predictions(model_ckpt=None, model_params=model_params, opt_params=opt_params, x=x_train, y=y_train, num_components=num_components, list_fittedtransformers=list_fittedtransformers, savefilename=uncal_train_filename, model=model, model_loss=model_loss)
al_train = (preds_train.pred_upper - preds_train.pred_lower)*0.5
epis_train = preds_train.pred_epis_std

preds_test = get_predictions(model_ckpt=None, model_params=model_params, opt_params=opt_params, x=x_test, y=y_test, num_components=num_components, list_fittedtransformers=list_fittedtransformers, savefilename=uncal_train_filename, model=model, model_loss=model_loss)
al_test = (preds_test.pred_upper - preds_test.pred_lower)*0.5
epis_test = preds_test.pred_epis_std

preds_test_ventsallopen = get_predictions(model_ckpt=None, model_params=model_params, opt_params=opt_params, x=x_test_ventsallopen, y=y_test_ventsallopen, num_components=num_components, list_fittedtransformers=list_fittedtransformers, savefilename=uncal_train_filename, model=model, model_loss=model_loss)
al_test_ventsallopen = (preds_test_ventsallopen.pred_upper - preds_test_ventsallopen.pred_lower)*0.5
epis_test_ventsallopen = preds_test_ventsallopen.pred_epis_std

permutated_dataset = tf.data.Dataset.from_generator(generator, args=[x_test], output_types=tf.float32, output_shapes=(numfeatures),)
permutated_dataset = permutated_dataset.batch(sub_size).prefetch(tf.data.experimental.AUTOTUNE)
preds_perm = pd.DataFrame()
_ = gc.collect()
for batch, x in enumerate(tqdm(permutated_dataset)):
    q = get_predictions(model_ckpt=None, model_params=model_params, opt_params=opt_params, x=x.numpy(), y=None, num_components=num_components, list_fittedtransformers=list_fittedtransformers, savefilename=uncal_train_filename, model=model, model_loss=model_loss)
    preds_perm = pd.concat([preds_perm, q])

al_perm = (preds_perm.pred_upper - preds_perm.pred_lower)*0.5
epis_perm = preds_perm.pred_epis_std


permutated_dataset = tf.data.Dataset.from_generator(generator, args=[x_test_ventsallopen], output_types=tf.float32, output_shapes=(numfeatures),)
permutated_dataset = permutated_dataset.batch(sub_size).prefetch(tf.data.experimental.AUTOTUNE)
preds_perm_ventsallopen = pd.DataFrame()
_ = gc.collect()
for batch, x in enumerate(tqdm(permutated_dataset)):
    q = get_predictions(model_ckpt=None, model_params=model_params, opt_params=opt_params, x=x.numpy(), y=None, num_components=num_components, list_fittedtransformers=list_fittedtransformers, savefilename=uncal_train_filename, model=model, model_loss=model_loss)
    preds_perm_ventsallopen = pd.concat([preds_perm_ventsallopen, q])

al_perm_ventsallopen = (preds_perm_ventsallopen.pred_upper - preds_perm_ventsallopen.pred_lower)*0.5
epis_perm_ventsallopen = preds_perm_ventsallopen.pred_epis_std

plt.close('all')
fig, ax = plt.subplots(1,1,figsize=(8,5))
_=ax.hist(np.log(1e-10+al_train), bins=20, alpha=0.3, color='purple', label='train', density=True, histtype='step', lw=2, fill=True)
_=ax.hist(np.log(1e-10+al_test), bins=20, alpha=0.8, color='green', label='test', density=True, histtype='step', lw=2)
_=ax.hist(np.log(1e-10+al_perm), bins=20, alpha=0.8, color='blue', label='test_perm', density=True, histtype='step', lw=2)
_=ax.set_xlabel('$\log(\mathrm{Aleatoric\;Uncertainty}+\epsilon)$')
_=ax.set_ylabel('PDF density')
handles, labels = ax.get_legend_handles_labels()
new_handles = [Line2D([], [], c=h.get_edgecolor()) for h in handles]
plt.legend(handles = new_handles, labels=labels, loc='upper right')
plt.tight_layout()
plt.savefig('hist_mdn_al.pdf', pad_inches=0.01, dpi=600, bbox_inches='tight')

plt.close('all')
fig, ax = plt.subplots(1,1,figsize=(8,5))
_=ax.hist(np.log(1e-10+epis_train), bins=20, alpha=0.3, color='purple', label='train', density=True, histtype='step', lw=2, fill=True)
_=ax.hist(np.log(1e-10+epis_test), bins=20, alpha=0.8, color='green', label='test', density=True, histtype='step', lw=2)
_=ax.hist(np.log(1e-10+epis_perm), bins=20, alpha=0.8, color='blue', label='test_perm', density=True, histtype='step', lw=2)
_=ax.set_xlabel('$\log(\mathrm{Epistemic\;Uncertainty}+\epsilon)$')
_=ax.set_ylabel('PDF density')
handles, labels = ax.get_legend_handles_labels()
new_handles = [Line2D([], [], c=h.get_edgecolor()) for h in handles]
plt.legend(handles = new_handles, labels=labels, loc='upper left')
plt.tight_layout()
plt.savefig('hist_mdn_epis.pdf', pad_inches=0.01, dpi=600, bbox_inches='tight')



plt.close('all')
fig, ax = plt.subplots(1,1,figsize=(8,5))
_=ax.hist(np.log(1e-10+al_train), bins=20, alpha=0.3, color='purple', label='train', density=True, histtype='step', lw=2, fill=True)
_=ax.hist(np.log(1e-10+al_test_ventsallopen), bins=20, alpha=0.8, color='green', label='test', density=True, histtype='step', lw=2)
_=ax.hist(np.log(1e-10+al_perm_ventsallopen), bins=20, alpha=0.8, color='blue', label='test_perm', density=True, histtype='step', lw=2)
_=ax.set_xlabel('$\log(\mathrm{Aleatoric\;Uncertainty}+\epsilon)$')
_=ax.set_ylabel('PDF density')
handles, labels = ax.get_legend_handles_labels()
new_handles = [Line2D([], [], c=h.get_edgecolor()) for h in handles]
plt.legend(handles = new_handles, labels=labels)#, loc='upper right')
plt.tight_layout()
plt.savefig('hist_mdn_ventsallopen_al.pdf', pad_inches=0.01, dpi=600, bbox_inches='tight')

plt.close('all')
fig, ax = plt.subplots(1,1,figsize=(8,5))
_=ax.hist(np.log(1e-10+epis_train), bins=20, alpha=0.3, color='purple', label='train', density=True, histtype='step', lw=2, fill=True)
_=ax.hist(np.log(1e-10+epis_test_ventsallopen), bins=20, alpha=0.8, color='green', label='test', density=True, histtype='step', lw=2)
_=ax.hist(np.log(1e-10+epis_perm_ventsallopen), bins=20, alpha=0.8, color='blue', label='test_perm', density=True, histtype='step', lw=2)
_=ax.set_xlabel('$\log(\mathrm{Epistemic\;Uncertainty}+\epsilon)$')
_=ax.set_ylabel('PDF density')
handles, labels = ax.get_legend_handles_labels()
new_handles = [Line2D([], [], c=h.get_edgecolor()) for h in handles]
plt.legend(handles = new_handles, labels=labels, loc='upper left')
plt.tight_layout()
plt.savefig('hist_mdn_ventsallopen_epis.pdf', pad_inches=0.01, dpi=600, bbox_inches='tight')


#################################################33
#### Violinpot ###

def adjacent_values(vals, q1, q3):
    upper_adjacent_value = q3 + (q3 - q1) * 1.5
    upper_adjacent_value = np.clip(upper_adjacent_value, q3, vals[-1])
    lower_adjacent_value = q1 - (q3 - q1) * 1.5
    lower_adjacent_value = np.clip(lower_adjacent_value, vals[0], q1)
    return lower_adjacent_value, upper_adjacent_value


def set_axis_style(ax, labels):
    ax.get_xaxis().set_tick_params(direction='out')
    ax.xaxis.set_ticks_position('bottom')
    ax.set_xticks(np.arange(1, len(labels) + 1))
    ax.set_xticklabels(labels)
    ax.set_xlim(0.25, len(labels) + 0.75)
    ax.set_xlabel('Sample name')

dataidx = [0,100,200,300,-1]
op = model(x_test_ventsallopen[dataidx])
data = op.submodules[0].sample(num_components)
# create test data
fig, ax2 = plt.subplots(nrows=1, ncols=1, figsize=(8,5))

ax2.set_ylabel('Observed values')

parts = ax2.violinplot(
        data, showmeans=False, showmedians=False,
        showextrema=False)

for pc in parts['bodies']:
    pc.set_facecolor('#D43F3A')
    pc.set_edgecolor('black')
    pc.set_alpha(1)

quartile1, medians, quartile3 = np.percentile(data, [25, 50, 75], axis=1)
whiskers = np.array([
    adjacent_values(sorted_array, q1, q3)
    for sorted_array, q1, q3 in zip(data, quartile1, quartile3)])
whiskersMin, whiskersMax = whiskers[:, 0], whiskers[:, 1]

inds = np.arange(1, len(medians) + 1)
ax2.scatter(inds, medians, marker='o', color='white', s=30, zorder=3)
ax2.vlines(inds, quartile1, quartile3, color='k', linestyle='-', lw=5)
ax2.vlines(inds, whiskersMin, whiskersMax, color='k', linestyle='-', lw=1)

# set style for the axes
labels = ['A', 'B', 'C', 'D']
for ax in [ax1, ax2]:
    set_axis_style(ax, labels)

plt.subplots_adjust(bottom=0.15, wspace=0.05)
plt.show()
Copy to clipboard
Download Python source code: customized_violin.py
Download Jupyter notebook: customized_violin.ipynb
© Copyright 2002 - 2012 John Hunter, Darren Dale, Eric Firing, Michael Droettboom and the Matplotlib development team; 2012 - 2018 The Matplotlib development team.
Last updated on Jan 05, 2020. Created using Sphinx 1.8.5. Doc version v3.1.1-79-g90d53b526.


